Online Payments by Merely Broadcasting Messages (Extended Version)

We address the problem of online payments, where users can transfer funds among themselves. We introduce Astro, a system solving this problem efficiently in a decentralized, deterministic, and completely asynchronous manner. Astro builds on the insight that consensus is unnecessary to prevent double-spending. Instead of consensus, Astro relies on a weaker primitive---Byzantine reliable broadcast---enabling a simpler and more efficient implementation than consensus-based payment systems. In terms of efficiency, Astro executes a payment by merely broadcasting a message. The distinguishing feature of Astro is that it can maintain performance robustly, i.e., remain unaffected by a fraction of replicas being compromised or slowed down by an adversary. Our experiments on a public cloud network show that Astro can achieve near-linear scalability in a sharded setup, going from $10K$ payments/sec (2 shards) to $20K$ payments/sec (4 shards). In a nutshell, Astro can match VISA-level average payment throughput, and achieves a $5\times$ improvement over a state-of-the-art consensus-based solution, while exhibiting sub-second $95^{th}$ percentile latency.

==> v3-sketches/uc.go <==
// 9/08/2019
// Adi Seredinschi <adi.seredinschi@protonmail.com>
// Athanasios Xygkis <thanasisxigis@hotmail.com>


// In the basic protocol, there is only one hub `H` of validators, having size
// `n`. Assume there are a total of `m` users belonging to hub `H`.


//
//
// USER API
//
// Requests:
//     * Pay(b beneficiary, x amount, [n nonce])
// Notifications:
//     * Committed(p Payment)
//     * Rejected(p Payment)

//
//
// Assumptions:
// * Every user timeline has an initial "empty" payment with sequence number
// 0. The hash of this payment is the hash of the client's PK.
//


//
// Data structures:

type Payment struct {
    Spender         uint32 // Identity of the spender user.
    SN              uint32 // Sequence number for spender.
    Beneficiary     uint32 // Identify of the beneficiary user.
    Amount          uint32 // Amount of units payed.
    Nonce           uint32 // An optional nonce.
    Hash            [32]byte // The hash-chain at a specific SN.
}


userRecord = map[userID] to {
    PK,
    history of committed payments,
    pending payments,
    balance
}

stagingArea = { (timestamp, payment) }

// Called by a user, part of the user API.
func Pay(b beneficiary, x amount, c nonce) {
    Payment = {self, mySN++, b, x, c}

    m := {PROPOSE, Payment} // Message signed by the calling user.
    broadcastProposeMsg(m) // Send to all `n` nodes belonging to hub `H`.
}


// Network up-call, triggered at a validator.
func handleProposeMsg(s, m) { // Sent by user s.
    let m be {PROPOSE, payment}

    if (approve(s, payment) == false, reason) {
        return sendRejectMsg(s, payment, reason)
    }

    // See description of this function below.
    rec.pending.Payment.Append(payment)
    rec.pending.nextSN++

    lastHash = rec.lastHash
    if (rec.pending != nil)
        lastHash = rec.pending.lastHash

    h := Hash(payment . lastHash)
    rec.pending.lastHash = h

    let payment be {_, sn, _, _, _}

    // Payment approved, now send an acknowledgment message.
    ack := {ACK, h, sn} // Message signed by this validator.
    sendAcknowledgment(s, ack)
}


// Called at a validator from handleProposeMsg.
func approve(us, p) (status, reason){
    let payment = {s, sn, b, x, c}

    if us != s {
        return false, "Every user should send only their own messages."
    }

    if ! s belongsTo(clientRecord) {
        return false, "User id for spender does not exist"
    }

    if ! b belongsTo(clientRecord) {
        return false, "User id for beneficiary does not exist"
    }

    if s == b {
        return false, "Spender cannot be the beneficiary"
    }

    let rec := userRecord[s]

    localSN = rec.SN + 1
    if rec.pending != nil {
        localSN = rec.pending.nextSN
    } else {
        rec.pending.nextSN = localSN
    }
    if (localSN != sn) {
        return false,  "Incorrect sequence number."
    }

    if ! sigCheck(m, p.signature)
        return false, "Incorrect signature by spender"

    balance = rec.balance
    if rec.pending != nil {
        balance = rec.pending.balance
    } else {
        rec.pending.balance = balance
    }

    if (balance[s] < x)
        return false, "Insufficient balance"

    return true
}


// Triggered at a user s, with acknowledgment messages.
func handleAcknowledgmentMsg(v, m) { // Sent by some validator v.
    validateAcknowledgmentMsg(m) || return

    let m be {_, sn, _}

    acks[sn].add(v) // The set of acknowledgments gathered for this sn.
    if (acks[sn] == 2f + 1)
        sendCommitToBeneficiary(b, cert) // Inform the beneficiary..
}


func pending.Payments.Append(payment) {
    stagingArea.Add((time.Now(), payment))
    pending.Payment._list.Append(payment)
}

==> v3-sketches/user-proto.go <==
// 9/08/2019
// Adi Seredinschi <adi.seredinschi@protonmail.com>
// Athanasios Xygkis <thanasisxigis@hotmail.com>


// In the basic protocol, there is only one hub `H` of validators, having size
// `n`. Assume there are a total of `m` users belonging to hub `H`.


//
//
// USER API
//
// Requests:
//     * Pay(b beneficiary, x amount, [n nonce])
// Notifications:
//     * Committed(p Payment)
//     * Rejected(p Payment)


//
// Data structures:

type Payment struct {
    Spender         uint32 // Identity of the spender user.
    SN              uint32 // Sequence number for spender.
    Beneficiary     uint32 // Identify of the beneficiary user.
    Amount          uint32 // Amount of units payed.
    Nonce           uint32 // An optional nonce.
}


// Called by a user, part of the user API.
func Pay(b beneficiary, x amount, c nonce) {
    Payment = {self, mySN++, b, x, c}

    m := {PROPOSE, Payment} // Message signed by the calling user.
    broadcastProposeMsg(m) // Send to all `n` nodes belonging to hub `H`.
}


// Network up-call, triggered at a validator.
func handleProposeMsg(s, m) { // Sent by user s.
    let m be {PROPOSE, payment}

    if (approve(s, payment) == false, reason) {
        return sendRejectMsg(s, payment, reason)
    }

    rec.pending.Payment.Append(payment)
    rec.pending.nextSN++

    lastHash = rec.lastHash
    if (rec.pending != nil)
        lastHash = rec.pending.lastHash

    h := Hash(payment . lastHash)
    rec.pending.lastHash = h

    let payment be {_, sn, _, _, _}

    // Payment approved, now send an acknowledgment message.
    ack := {ACK, h, sn} // Message signed by this validator.
    sendAcknowledgment(s, ack)
}


// Called at a validator from handleProposeMsg.
func approve(us, p) (status, reason){
    let payment = {s, sn, b, x, c}

    if us != s {
        return false, "Every user should send only their own messages."
    }

    if ! s belongsTo(clientRecord) {
        return false, "User id for spender does not exist"
    }

    if ! b belongsTo(clientRecord) {
        return false, "User id for beneficiary does not exist"
    }

    if s == b {
        return false, "Spender cannot be the beneficiary"
    }

    let rec := userRecord[s]

    localSN = rec.SN + 1
    if rec.pending != nil {
        localSN = rec.pending.nextSN
    } else {
        rec.pending.nextSN = localSN
    }
    if (localSN != sn) {
        return false,  "Incorrect sequence number."
    }

    if ! sigCheck(m, p.signature)
        return false, "Incorrect signature by spender"

    balance = rec.balance
    if rec.pending != nil {
        balance = rec.pending.balance
    } else {
        rec.pending.balance = balance
    }

    if (balance[s] < x)
        return false, "Insufficient balance"

    return true
}


// Triggered at a user s, with acknowledgment messages.
func handleAcknowledgmentMsg(v, m) { // Sent by some validator v.
    validateAcknowledgmentMsg(m) || return

    let m be {_, sn, _}

    acks[sn].add(v) // The set of acknowledgments gathered for this sn.
    if (acks[sn] == 2f + 1)
        sendCommitToBeneficiary(b, cert) // Inform the beneficiary..
}

